Graph-Based Pulse Representation for Diverse Quantum Control Hardware

Pulse-level control of quantum systems is critical for enabling gate implementations, calibration procedures, and Hamiltonian evolution which fundamentally are not supported by the traditional circuit model. This level of control necessitates both efficient generation and representation. In this work, we propose pulselib - a graph-based pulse-level representation. A graph structure, with nodes consisting of parametrized fundamental waveforms, stores all the high-level pulse information while staying flexible for translation into hardware-specific inputs. We motivate pulselib by comparing its feature set and information flow through the pulse layer of the software stack with currently available pulse representations. We describe the architecture of this proposed representation that mimics the abstract syntax tree (AST) model from classical compilation pipelines. Finally, we outline applications like trapped-ion-specific gate and shelving pulse schemes whose constraints and implementation can be written and represented due to pulselib's graph-based architecture.

==> lst/mw_schedule.py <==
qubit_freq = Var('qubit_freq')
rabi_freq = Var('rabi_freq')
pi_duration = Num(1) / (rabi_freq * 2)
clock = Clock(qubit_freq)

mw = Channel('mw')

with Schedule() as s:
    s.add(mw, Sine(qubit_freq, pi_duration, phase=0, ref_clk=clock))
    s.add(mw, Zero(pi_duration))
    s.add(mw, Sine(qubit_freq, pi_duration, phase=Num(np.pi) / 2, ref_clk=clock))

==> lst/schedule.py <==
ch0, ch1 = Channel('ch0'), Channel('ch1')
with Schedule() as s:
    s.add(ch0, Const(value=1, duration=1e-6))
    with s.parallel():
        with s.sequential():
            s.add(ch0, Zero(duration=0.5e-6))
            s.add(ch0, Const(value=2, duration=1e-6))
        s.add(ch1, Sine(freq=5e6, duration=2e-6))

==> lst/visitor.py <==
import abc
import typing

from pulselib.node import BaseNode, Node, OperatorNode
from pulselib.scalar import Scalar
from pulselib.waveform import BaseWaveform

__all__ = ['ContinueVisit', 'BaseVisitor', 'Visitor', 'Transformer', 'node_visitor']

_V_T = typing.TypeVar('_V_T', BaseNode, Scalar, BaseWaveform)
_N_T = typing.TypeVar('_N_T', bound=Node)
_ON_T = typing.TypeVar('_ON_T', bound=OperatorNode)


class ContinueVisit(RuntimeError):
    pass


class BaseVisitor(abc.ABC):

    @abc.abstractmethod
    def visit(self, node):
        pass


class Visitor(BaseVisitor):

    def visit(self, node):
        # Iterate over all the classes in the MRO
        for name in (c.__name__ for c in node.__class__.__mro__):
            # Try to get the class-specific visitor method
            visitor = getattr(self, f'visit_{name}', None)

            if visitor is not None:
                try:
                    # Call the visitor
                    visitor(node)
                except ContinueVisit:
                    # Visitor method rejected the node
                    pass
                else:
                    # Visitor method was successfully called
                    break
        else:
            # Fallback on generic visit
            self.generic_visit(node)

        # Return initial node
        return node

    def generic_visit(self, node):
        # Visit all sub-nodes
        for n in node.nodes():
            self.visit(n)


# noinspection PyPep8Naming,PyMethodMayBeStatic
class Transformer(BaseVisitor):

    def visit(self, node):
        # Iterate over all the classes in the MRO
        for name in (c.__name__ for c in node.__class__.__mro__):
            # Try to get the class-specific visitor method
            visitor = getattr(self, f'visit_{name}', None)

            if visitor is not None:
                try:
                    # Call the visitor and return its result
                    return visitor(node)
                except ContinueVisit:
                    # Visitor method rejected the node
                    pass

        # No matching visit method found
        raise ValueError

    def visit_Node(self, node):
        # Get the parameters of the node
        params = dict(node.params)

        if params:
            # Visit all sub-nodes
            new_params = {k: self.visit(n) for k, n in params.items()}
            if params == new_params:
                # Sub-nodes remain unchanged, return the original node
                return node
            else:
                # Reconstruct the current node with new parameters
                return node.__class__(**new_params)
        else:
            # Leaf nodes can always be returned immediately
            return node

    def visit_OperatorNode(self, node):
        # Get the items of the operator node
        items = list(node)
        # Visit all sub-nodes
        new_items = [self.visit(n) for n in items]
        if items == new_items:
            # Sub-nodes remain unchanged, return the original node
            return node
        else:
            # Reconstruct the current node with new items
            return node.__class__(*new_items)


def node_visitor(node):
    for n in node.nodes():
        yield n
        yield from node_visitor(n)

